The full four-loop cusp anomalous dimension in $\mathcal{N}=4$ super Yang-Mills and QCD

We present the complete formula for the cusp anomalous dimension at four loops in QCD and in maximally supersymmetric Yang-Mills. In the latter theory it is given by \begin{equation} {\Gamma}^{\rm}_{\rm cusp}\Big|_{\alpha_s^4} = -\left( \frac{\alpha_s N}{\pi}\right)^4 \left[ \frac{73 \pi^6}{20160} + \frac{ \zeta_{3}^2}{8} + \frac{1}{N^2} \left( \frac{31\pi^6}{5040} + \frac{9 \zeta_3^2}{4} \right) \right] \,.\nonumber \end{equation} Our approach is based on computing the correlation function of a rectangular light-like Wilson loop with a Lagrangian insertion, normalized by the expectation value of the Wilson loop. In maximally supersymmetric Yang-Mills theory, this ratio is a finite function of a cross-ratio and the coupling constant. We compute it to three loops, including the full colour dependence. Integrating over the position of the Lagrangian insertion gives the four-loop Wilson loop. We extract its leading divergence, which determines the four-loop cusp anomalous dimension. Finally, we employ a supersymmetric decomposition to derive the last missing ingredient in the corresponding QCD result.

==> anc/HKM_F0_HPL.txt <==
-1/4


==> anc/HKM_F1_HPL.txt <==
Pi^2/16 + HPL[{0, 0}, x]/8


==> anc/HKM_F2_HPL.txt <==
(-107*Pi^4)/5760 - (Pi^2*HPL[{-1, -1}, x])/16 + (Pi^2*HPL[{-1, 0}, x])/32 + 
 (Pi^2*HPL[{0, -1}, x])/32 - (Pi^2*HPL[{0, 0}, x])/16 - 
 HPL[{-1, -1, 0, 0}, x]/8 + HPL[{-1, 0, 0, 0}, x]/16 + 
 HPL[{0, -1, 0, 0}, x]/16 - (3*HPL[{0, 0, 0, 0}, x])/16 - 
 (HPL[{-1}, x]*Zeta[3])/8 + (HPL[{0}, x]*Zeta[3])/16


==> anc/HKM_F3_NP1_HPL.txt <==
(739*Pi^6)/80640 + (3*Pi^2*HPL[{-4}, x])/16 - (Pi^4*HPL[{-2}, x])/16 + (Pi^2*HPL[{-3, 0}, x])/32 - (Pi^4*HPL[{-1, 0}, x])/128 + (5*Pi^4*HPL[{0, 0}, x])/384 + (3*HPL[{-4, 0, 0}, x])/8 - (3*Pi^2*HPL[{-2, 0, 0}, x])/16 + (3*HPL[{-3, 0, 0, 0}, x])/16 - (3*Pi^2*HPL[{-1, 0, 0, 0}, x])/32 + (Pi^2*HPL[{0, 0, 0, 0}, x])/32 - (3*HPL[{-2, 0, 0, 0, 0}, x])/4 - (15*HPL[{-1, 0, 0, 0, 0, 0}, x])/16 + (9*HPL[{0, 0, 0, 0, 0, 0}, x])/16 + (5*Pi^2*HPL[{0}, x]*Zeta[3])/16 + (3*HPL[{0, 0, 0}, x]*Zeta[3])/4 + (27*HPL[{0}, x]*Zeta[5])/16

==> anc/HKM_F3_NP2_HPL.txt <==
(11*Pi^6)/11520 + (3*Pi^4*HPL[{-2}, x])/320 - (Pi^2*HPL[{-3, 0}, x])/32 - (3*Pi^2*HPL[{-2, -2}, x])/32 - (3*Pi^2*HPL[{-1, -3}, x])/32 + (9*Pi^4*HPL[{-1, -1}, x])/128 - (13*Pi^4*HPL[{-1, 0}, x])/960 - (5*Pi^4*HPL[{0, 0}, x])/384 + (Pi^2*HPL[{-1, -2, 0}, x])/32 - (3*HPL[{-3, 0, 0, 0}, x])/16 - (3*HPL[{-2, -2, 0, 0}, x])/16 - (3*HPL[{-1, -3, 0, 0}, x])/16 + (9*Pi^2*HPL[{-1, -1, 0, 0}, x])/32 - (Pi^2*HPL[{-1, 0, 0, 0}, x])/16 - (Pi^2*HPL[{0, 0, 0, 0}, x])/32 - (3*HPL[{-2, 0, 0, 0, 0}, x])/8 + (3*HPL[{-1, -2, 0, 0, 0}, x])/16 + (27*HPL[{-1, -1, 0, 0, 0, 0}, x])/16 - (3*HPL[{-1, 0, 0, 0, 0, 0}, x])/8 - (9*HPL[{0, 0, 0, 0, 0, 0}, x])/16 - (Pi^2*HPL[{-1}, x]*Zeta[3])/4 - (Pi^2*HPL[{0}, x]*Zeta[3])/8 + (3*HPL[{-2, 0}, x]*Zeta[3])/8 + (3*HPL[{-1, 0, 0}, x]*Zeta[3])/8 - (3*HPL[{0, 0, 0}, x]*Zeta[3])/4 + (33*Zeta[3]^2)/16 - (3*HPL[{-1}, x]*Zeta[5])/16 - (9*HPL[{0}, x]*Zeta[5])/8

==> anc/HKM_F3_P_HPL.txt <==
(617*Pi^6)/96768 - (3*Pi^2*HPL[{-4}, x])/32 - (197*Pi^4*HPL[{-2}, x])/11520 + 
 (3*Pi^2*HPL[{-3, -1}, x])/32 - (11*Pi^2*HPL[{-3, 0}, x])/192 + 
 (Pi^2*HPL[{-2, -2}, x])/16 + (Pi^2*HPL[{-1, -3}, x])/16 + 
 (43*Pi^4*HPL[{-1, -1}, x])/1920 - (Pi^4*HPL[{-1, 0}, x])/64 + 
 (323*Pi^4*HPL[{0, 0}, x])/11520 - (3*HPL[{-4, 0, 0}, x])/16 - 
 (Pi^2*HPL[{-2, -1, -1}, x])/32 + (Pi^2*HPL[{-2, -1, 0}, x])/48 - 
 (11*Pi^2*HPL[{-2, 0, 0}, x])/192 - (Pi^2*HPL[{-1, -2, -1}, x])/32 + 
 (Pi^2*HPL[{-1, -2, 0}, x])/32 - (Pi^2*HPL[{-1, -1, -2}, x])/32 + 
 (3*HPL[{-3, -1, 0, 0}, x])/16 - (5*HPL[{-3, 0, 0, 0}, x])/32 + 
 HPL[{-2, -2, 0, 0}, x]/8 + HPL[{-1, -3, 0, 0}, x]/8 + 
 (Pi^2*HPL[{-1, -1, -1, -1}, x])/16 - (Pi^2*HPL[{-1, -1, -1, 0}, x])/32 + 
 (Pi^2*HPL[{-1, -1, 0, 0}, x])/16 - (Pi^2*HPL[{-1, 0, 0, 0}, x])/16 + 
 (9*Pi^2*HPL[{0, 0, 0, 0}, x])/64 - HPL[{-2, -1, -1, 0, 0}, x]/16 + 
 HPL[{-2, -1, 0, 0, 0}, x]/16 - (5*HPL[{-2, 0, 0, 0, 0}, x])/32 - 
 HPL[{-1, -2, -1, 0, 0}, x]/16 + HPL[{-1, -2, 0, 0, 0}, x]/8 - 
 HPL[{-1, -1, -2, 0, 0}, x]/16 + HPL[{-1, -1, -1, -1, 0, 0}, x]/8 - 
 HPL[{-1, -1, -1, 0, 0, 0}, x]/16 + (3*HPL[{-1, -1, 0, 0, 0, 0}, x])/16 - 
 (3*HPL[{-1, 0, 0, 0, 0, 0}, x])/16 + (15*HPL[{0, 0, 0, 0, 0, 0}, x])/32 + 
 (3*HPL[{-3}, x]*Zeta[3])/16 + (Pi^2*HPL[{0}, x]*Zeta[3])/192 - 
 (HPL[{-2, -1}, x]*Zeta[3])/16 - (HPL[{-2, 0}, x]*Zeta[3])/8 - 
 (HPL[{-1, -2}, x]*Zeta[3])/16 + (HPL[{-1, -1, -1}, x]*Zeta[3])/8 - 
 (HPL[{-1, -1, 0}, x]*Zeta[3])/16 - (HPL[{-1, 0, 0}, x]*Zeta[3])/16 + 
 (HPL[{0, 0, 0}, x]*Zeta[3])/32 + (5*Zeta[3]^2)/32 + 
 (7*HPL[{-1}, x]*Zeta[5])/16 - (HPL[{0}, x]*Zeta[5])/8


==> anc/HKM_GammaC.txt <==
aS*CR + (67*aS^2*CA*CR)/36 + (245*aS^3*CA^2*CR)/96 + (42139*aS^4*CA^3*CR)/10368 - (5*aS^2*CR*NF*TF)/9 - (209*aS^3*CA*CR*NF*TF)/216 - (24137*aS^4*CA^2*CR*NF*TF)/10368 - (55*aS^3*CF*CR*NF*TF)/48 - (17033*aS^4*CA*CF*CR*NF*TF)/5184 + (143*aS^4*CF^2*CR*NF*TF)/288 - (aS^3*CR*NF^2*TF^2)/27 + (923*aS^4*CA*CR*NF^2*TF^2)/5184 + (299*aS^4*CF*CR*NF^2*TF^2)/648 - (aS^4*CR*NF^3*TF^3)/81 - (aS^4*C4A*Z[2])/2 - (aS^2*CA*CR*Z[2])/2 - (67*aS^3*CA^2*CR*Z[2])/36 - (5525*aS^4*CA^3*CR*Z[2])/1296 + aS^4*C4F*NF*Z[2] + (5*aS^3*CA*CR*NF*TF*Z[2])/9 + (635*aS^4*CA^2*CR*NF*TF*Z[2])/324 + (55*aS^4*CA*CF*CR*NF*TF*Z[2])/48 - (19*aS^4*CA*CR*NF^2*TF^2*Z[2])/162 + (aS^4*C4A*Z[3])/6 + (11*aS^3*CA^2*CR*Z[3])/24 + (1309*aS^4*CA^3*CR*Z[3])/432 - (aS^4*C4F*NF*Z[3])/3 - (7*aS^3*CA*CR*NF*TF*Z[3])/6 - (361*aS^4*CA^2*CR*NF*TF*Z[3])/54 + aS^3*CF*CR*NF*TF*Z[3] + (29*aS^4*CA*CF*CR*NF*TF*Z[3])/9 + (37*aS^4*CF^2*CR*NF*TF*Z[3])/24 + (35*aS^4*CA*CR*NF^2*TF^2*Z[3])/27 - (10*aS^4*CF*CR*NF^2*TF^2*Z[3])/9 + (2*aS^4*CR*NF^3*TF^3*Z[3])/27 - (11*aS^4*CA^3*CR*Z[2]*Z[3])/24 + (7*aS^4*CA^2*CR*NF*TF*Z[2]*Z[3])/6 - aS^4*CA*CF*CR*NF*TF*Z[2]*Z[3] - (3*aS^4*C4A*Z[3]^2)/2 - (aS^4*CA^3*CR*Z[3]^2)/16 + (11*aS^3*CA^2*CR*Z[4])/8 + (451*aS^4*CA^3*CR*Z[4])/64 - (11*aS^4*CA^2*CR*NF*TF*Z[4])/24 - (11*aS^4*CA*CF*CR*NF*TF*Z[4])/8 - (7*aS^4*CA*CR*NF^2*TF^2*Z[4])/12 + (aS^4*CF*CR*NF^2*TF^2*Z[4])/2 + (55*aS^4*C4A*Z[5])/12 - (451*aS^4*CA^3*CR*Z[5])/288 - (5*aS^4*C4F*NF*Z[5])/3 + (131*aS^4*CA^2*CR*NF*TF*Z[5])/72 + (5*aS^4*CA*CF*CR*NF*TF*Z[5])/4 - (5*aS^4*CF^2*CR*NF*TF*Z[5])/2 - (31*aS^4*C4A*Z[6])/8 - (313*aS^4*CA^3*CR*Z[6])/96

==> anc/HKM_GammaC_N4sYM.txt <==
aS*CR - (aS^2*CA*CR*Z[2])/2 - (3*aS^4*C4A*Z[3]^2)/2 - (aS^4*CA^3*CR*Z[3]^2)/16 + (11*aS^3*CA^2*CR*Z[4])/8 - (31*aS^4*C4A*Z[6])/8 - (313*aS^4*CA^3*CR*Z[6])/96

==> anc/HKM_readme.txt <==
November 22, 2019

Description of files
HKM_GammaC.txt
HKM_GammaCN4sYM.txt
HKM_F0_HPL.txt
HKM_F1_HPL.txt
HKM_F2_HPL.txt
HKM_F3_P_HPL.txt
HKM_F3_NP1_HPL.txt
HKM_F3_NP2_HPL.txt



These files contain results of the paper
‘The full four-loop cusp anomalous dimension in $\mathcal{N}=4$ super Yang-Mills and QCD’
by Johannes M. Henn, Gregory P. Korchemsky and Bernhard Mistlberger


------
HKM_GammaC.txt 
The file contains a Mathematica readable version of the cusp anomalous dimension in QCD up to and including the four loop expression. See equations 6.2 and 6.3.

HKM_GammaC_N4sYM.txt 
The file contains a Mathematica readable version of the cusp anomalous dimension in N=4 sYM up to and including the four loop expression. See equations 6.1.

Conventions for Variables:
aS=alpha_S/Pi
Z[i]=Zeta[I]
CA=adjoint quadratic Casimir 
CF=fundamental quadratic Casimir 
CR=quadratic Casimir  in representation R
C4A=d^{abcd}_A *d^{abcd}_R/NR  (see eq. 2.5)
C4F=d^{abcd}_f *d^{abcd}_R/NR. (see eq. 2.5)
NF=number of Fermions in the fundamental representation
TF=1/2 (Dynkin index)




------
The remaining files contain a Mathematica readable version of the functions F (see section 4 of the paper).
The functions are expressed in terms of harmonic poly-logarithms (see for example: https://arxiv.org/abs/hep-ph/0507152).
F = \sum_{L \ge 1} (as/Pi)^L F^{(L-1)}.

F^{(0)} = HKM_F0_HPL.txt
F^{(1)} = HKM_F1_HPL.txt
F^{(2)} = HKM_F2_HPL.txt
F^{(3)} = HKM_F3_P_HPL.txt  + 1/N^2 ( 1/(1+x) HKM_F3_NP1_HPL.txt + HKM_F3_NP1_HPL.txt).

(cf. eq. (2.8))


